ContactNets: Learning Discontinuous Contact Dynamics with Smooth, Implicit Representations

Common methods for learning robot dynamics assume motion is continuous, causing unrealistic model predictions for systems undergoing discontinuous impact and stiction behavior. In this work, we resolve this conflict with a smooth, implicit encoding of the structure inherent to contact-induced discontinuities. Our method, ContactNets, learns parameterizations of inter-body signed distance and contact-frame Jacobians, a representation that is compatible with many simulation, control, and planning environments for robotics. We furthermore circumvent the need to differentiate through stiff or non-smooth dynamics with a novel loss function inspired by the principles of complementarity and maximum dissipation. Our method can predict realistic impact, non-penetration, and stiction when trained on 60 seconds of real-world data.

==> corners_plots.m <==
clear all
close all
Tbl = readtable('~/Downloads/log.csv');

corners(:,:,1) = [Tbl.normal_0__x Tbl.normal_0__y Tbl.normal_0__z];
corners(:,:,2) = [Tbl.normal_1__x Tbl.normal_1__y Tbl.normal_1__z];
corners(:,:,3) = [Tbl.normal_2__x Tbl.normal_2__y Tbl.normal_2__z];
corners(:,:,4) = [Tbl.normal_3__x Tbl.normal_3__y Tbl.normal_3__z];
corners(:,:,5) = [Tbl.normal_4__x Tbl.normal_4__y Tbl.normal_4__z];
corners(:,:,6) = [Tbl.normal_5__x Tbl.normal_5__y Tbl.normal_5__z];
corners(:,:,7) = [Tbl.normal_6__x Tbl.normal_6__y Tbl.normal_6__z];
corners(:,:,8) = [Tbl.normal_7__x Tbl.normal_7__y Tbl.normal_7__z];

points_start = reshape(corners(1,:,:),3, [])';
points_end = reshape(corners(end,:,:),3, [])';

points_true = [     1    -1     1
     1     1     1
    -1     1     1
    -1    -1     1
     1    -1    -1
     1     1    -1
    -1     1    -1
    -1    -1    -1];
%% Start-End
figure('Position',[0 0 1024 1024])
clf
hold on
I = [1 2;
     2 3;
     3 4;
     4 1;
     5 6;
     6 7;
     7 8;
     8 5;
     1 5;
     2 6;
     3 7;
     4 8];

r = [149 0 26]/255;
dr = [87,0,10]/255;
 
g = [0 142/255 0];
dg = [0 82/255 0];
 
%b = [4 94 167]/255;
b = [1 37 110]/255;
db = [0 15 58]/255;

for i=1:size(I,1),
  h = line(points_start(I(i,:),1), points_start(I(i,:),2), points_start(I(i,:),3));
  set(h,'Color',r,'LineWidth', 3);
  if i > 1
    h.Annotation.LegendInformation.IconDisplayStyle = 'off';
  end
end

for i=1:size(I,1),
  h = line(points_end(I(i,:),1), points_end(I(i,:),2), points_end(I(i,:),3));
  set(h,'Color',b,'LineWidth', 6);
  if i > 1
    h.Annotation.LegendInformation.IconDisplayStyle = 'off';
  end
end

for i=1:size(I,1),
  h = line(points_true(I(i,:),1), points_true(I(i,:),2), points_true(I(i,:),3));
  set(h,'Color','black','LineWidth',3,'LineStyle','--');
end
view(-30, 20)
axis equal

h=legend('Initial Guess','Learned Model','Ground Truth','FontSize',24,'Interpreter','Latex','Location','SouthEast')

% % Plot paths
% for i=1:8,
%   plot3(corners(:,1,i), corners(:,2,i), corners(:,3,i),'r','LineWidth',5);
% end
axis off
ax = gca;
outerpos = ax.OuterPosition;
ti = ax.TightInset; 
left = outerpos(1) + ti(1);SouthEast
bottom = outerpos(2) + ti(2);
ax_width = outerpos(3) - ti(1) - ti(3);
ax_height = outerpos(4) - ti(2) - ti(4);
ax.Position = [left bottom ax_width ax_height];

print('corners_plot.png','-dpng')
  
%% Animation
% figure(1)
if false
for j=1:size(corners,1),
pts = reshape(corners(j,:,:),3, [])';;
clf
hold on
I = [1 2;
     2 3;
     3 4;
     4 1;
     5 6;
     6 7;
     7 8;
     8 5;
     1 5;
     2 6;
     3 7;
     4 8];

for i=1:size(I,1),
  h = line(pts(I(i,:),1), pts(I(i,:),2), pts(I(i,:),3));
  set(h,'Color','blue','LineWidth',5);
end

for i=1:size(I,1),
  h = line(points_true(I(i,:),1), points_true(I(i,:),2), points_true(I(i,:),3));
  set(h,'Color','black','LineWidth',2);
end
view(120, 30)
axis equal
pause(.1)
end
end

